DareFightingICE Competition: A Fighting Game Sound Design and AI Competition

This paper presents a new competition -- at the 2022 IEEE Conference on Games (CoG) -- called DareFightingICE Competition. The competition has two tracks: a sound design track and an AI track. The game platform for this competition is also called DareFightingICE, a fighting game platform. DareFightingICE is a sound-design-enhanced version of FightingICE, used earlier in a competition at CoG until 2021 to promote artificial intelligence (AI) research in fighting games. In the sound design track, participants compete for the best sound design, given the default sound design of DareFightingICE as a sample, where we define a sound design as a set of sound effects combined with the source code that implements their timing-control algorithm. Participants of the AI track are asked to develop their AI algorithm that controls a character given only sound as the input (blind AI) to fight against their opponent; a sample deep-learning blind AI will be provided by us. Our means to maximize the synergy between the two tracks are also described. This competition serves to come up with effective sound designs for visually impaired players, a group in the gaming community which has been mostly ignored. To the best of our knowledge, DareFightingICE Competition is the first of its kind within and outside of CoG.

==> image/AIInterface.java <==
package aiinterface;

import struct.*;

/**
 * The interface that defines the methods to implement in AI.
 */
public interface AIInterface {
	/**
	 * This method initializes AI, and it will be executed only once in the
	 * beginning of each game. <br>
	 * Its execution will load the data that cannot be changed and load the flag
	 * of the player's side ("Boolean player", <em>true</em> for P1 or
	 * <em>false</em> for P2). <br>
	 * If there is anything that needs to be initialized, you had better do it
	 * in this method. <br>
	 * It will return 0 when such initialization finishes correctly, otherwise
	 * the error code.
	 *
	 * @param gd
	 *            the data that will not be changed during a game
	 * @param playerNumber
	 *            the character's side flag.<br>
	 *            {@code true} if the character is P1, or {@code false} if P2.
	 *
	 * @return 0 when such initialization finishes correctly
	 * @see GameData
	 */
	int initialize(GameData gd, boolean playerNumber);

	/**
	 * Gets information from the game status in each frame. <br>
	 * Such information is stored in the parameter frameData. <br>
	 * If {@code frameData.getRemainingTime()} returns a negative value, the
	 * current round has not started yet. <br>
	 * When you use frameData received from getInformation(), <br>
	 * you must always check if the condition
	 * {@code !frameData.getEmptyFlag() && frameData.getRemainingTime() > 0}
	 * holds; otherwise, NullPointerException will occur. <br>
	 * You must also check the same condition when you use the CommandCenter
	 * class.
	 *
	 * @param fd
	 *            the data that will be changed each frame
	 * @param isControl
	 *            whether the character can act. this parameter is not delayed
	 *            unlike {@link struct.CharacterData#isControl()}
	 * @see FrameData
	 */

	default void getInformation(FrameData fd, boolean isControl) {
		getInformation(fd);
	}
	
	void getInformation(FrameData fd);

	/**
	 * Processes the data from AI. <br>
	 * It is executed in each frame.
	 */
	void processing();

	/**
	 * Receives a key input from AI.<br>
	 * It is executed in each frame and returns a value in the Key type.
	 *
	 * @return the value in the Key type
	 * @see Key
	 */
	Key input();

	/**
	 * Finalizes AI.<br>
	 * It runs only once at the end of each game.
	 */
	void close();

	/**
	 * Informs the result of each round.<br>
	 * It is called when each round ends.<br>
	 *
	 * @param p1Hp
	 *            P1's remaining HP
	 * @param p2Hp
	 *            P2's remaining HP
	 * @param frames
	 *            the elapsed frames from the start to the end of the round
	 */
	void roundEnd(int p1Hp, int p2Hp, int frames);

	/**
	 * Gets the screen information in each frame.
	 *
	 * @param sd
	 *            the screen information such as the pixel data, it will be empty in blind mode.
	 */
	default void getScreenData(ScreenData sd) {
	};

	/**
	 * Gets the audio information in each frame.<br>
	 * For more details on the data structure, please see
	 * <a href="https://tinyurl.com/DareFightingICE/AI" target="blank">https://tinyurl.com/DareFightingICE/AI</a>.
	 * @param ad
	 * 			the audio information.
	 *
	 */
	default void getAudioData(AudioData ad){

	};
}

